Studies of forward jets and production of W, Z bosons at LHC energies

We report on application of QCD in calculations of forward jet and W, Z boson production cross sections at the Large Hadron Collider. In particular in case of jet production we emphasize dynamical features of the matrix elements controlling the resummation of logarithmically enhanced corrections in $\sqrt{s}/E_T$, where $E_T$ is the jet production transverse energy. In case of production of W, Z bosons we focus on angular correlations between produced boson and hardest associated jet.

==> doc.sh <==
#!/bin/sh
latex kutakeps09.tex 
latex kutakeps09.tex 
dvips kutakeps09.dvi -o kutakeps09.ps
ps2pdf kutakeps09.ps kutakeps09.pdf
acroread kutakeps09.pdf& 
#gv kutakeps09.ps&
rm *.dvi
rm *.log
rm *.aux

